Using Gaia DR2 to detect extratidal structures around the Galactic globular cluster NGC362

We explore the possibility of searching for extratidal features around the Galactic globular cluster NGC362 using the Gaia DR2 together with a modified version of a classical statistical decontamination algorithm. Our results suggest that an important stellar component is associated with this globular cluster, which is perfectly distinguishable from the populations in the Small Magellanic Cloud and that of the nearby NGC104 (47 Tucanae). We thus confirm once again the power of Gaia to disentangle different stellar components along the same line-of-sight.

==> compila.sh <==
pdflatex draft
bibtex draft
pdflatex draft

